Interior over-penalized enriched Galerkin methods for second order elliptic equations

In this paper we propose a variant of enriched Galerkin methods for second order elliptic equations with over-penalization of interior jump terms. The bilinear form with interior over-penalization gives a non-standard norm which is different from the discrete energy norm in the classical discontinuous Galerkin methods. Nonetheless we prove that optimal a priori error estimates with the standard discrete energy norm can be obtained by combining a priori and a posteriori error analysis techniques. We also show that the interior over-penalization is advantageous for constructing preconditioners robust to mesh refinement by analyzing spectral equivalence of bilinear forms. Numerical results are included to illustrate the convergence and preconditioning results.

==> code/results-08-11-2023/iop-eg-aniso-conv-fd-08-22-2023.py <==
from firedrake import * 
import numpy as np
import sys
'''
Convergence results of IOP-EG methods

'''



exp_number = sys.argv[1]
method = sys.argv[2]

outf = open('eg-aniso-conv-test-fd-' + exp_number + '.txt', 'w')
outf.write('EG aniso convergence test \n')

source_code = open('iop-eg-conv-fd.py', 'r')
sc = source_code.read()
outf.write(sc)
outf.write('\n \n')


# Define Dirichlet boundary (x = 0 or x = 1)
def boundary(x):
    return x[0] < DOLFIN_EPS or x[0] > 1.0 - DOLFIN_EPS or x[1] < DOLFIN_EPS or x[1] > 1.0 - DOLFIN_EPS

       
H = []  # mesh sizes
EE = []  # errors

deg_set = [1, 2]
flux_recovery = True

#u_exact = Expression('x[0]*(1-x[0])*sin(pi*x[1])')
#flux_exact = Expression(('(1-2*x[0])*sin(pi*x[1])', 'x[0]*(1-x[0])*pi*cos(pi*x[1])'))
#f = Expression('sin(pi*x[1])*(2+pi*pi*x[0]*(1-x[0]))')

ratio = int(exp_number)
k = [ratio, 1]
print ('TEST')
print ('k=', k)


for deg in deg_set:
    EE.append([])
    for nx in [4, 8, 16, 32, 64, 128]: 
        if deg == 1:
            H.append(1.0/nx)
       	
        mesh = UnitSquareMesh(nx, nx)
        V = FunctionSpace(mesh, "CG", deg)
        V0 = FunctionSpace(mesh, 'DG', 0)
        Vh = MixedFunctionSpace([V, V0])

        x, y = SpatialCoordinate(mesh)
        u_exact = x * (1-x) * sin(np.pi * y)
        flux_exact = as_vector([k[0] * (1- 2*x) * sin(np.pi * y), k[1] * x * (1-x) * np.pi * cos(np.pi * y)])
        f = sin(np.pi * y) * (2 * k[0] + k[1] * np.pi * np.pi * x * (1-x))

        kap = Function(TensorFunctionSpace(mesh, 'CG', 1)).interpolate(as_tensor([[k[0], 0], [0, k[1]]]))
        kapinv = Function(TensorFunctionSpace(mesh, 'CG', 1)).interpolate(as_tensor([[1./k[0], 0], [0, 1./k[1]]]))
        kap_mean = Constant(2*k[0]*k[1]/(k[0] + k[1]))
        
        #bc = DirichletBC(V, 0.0, boundary)
        
        u, u0 = TrialFunction(Vh)
        v, v0 = TestFunction(Vh)
        n = FacetNormal(mesh)
        h = CellSize(mesh)
        kap_int = 2*inner(kap*n('+'), n('+'))
        kap_bdy = inner(kap*n, n)

        Cstab = Constant(10.)
        if method == 'eg':
            pass 
            #Cint = Constant(10.)
            #a = inner(grad(u), grad(v))*dx + (- inner(grad(u), n)*v*ds - inner(grad(v), n)*u*ds) \
                #+ Cstab*deg*(deg+1)/h*u*v*ds \
                #- dot(avg(grad(v)), jump(u0, n))*dS - inner(grad(v), n)*u0*ds + Cstab*deg*(deg+1)/h*v*u0*ds \
                #- dot(avg(grad(u)), jump(v0, n))*dS - inner(grad(u), n)*v0*ds + Cstab*deg*(deg+1)/h*u*v0*ds \
                #+ Cint*deg*(deg+1)/avg(h)*jump(u0)*jump(v0)*dS + (Cstab*deg*(deg+1)/h)*u0*v0*ds 
        elif method == 'iop-eg':
            Cint = Constant(10.)
            a = inner(kap*grad(u), grad(v))*dx + \
                - (0.5*(inner(grad(u("+")), kap*n("+")) - inner(grad(u("-")), kap*n("-")) ) * (v0('+') - v0('-')) )*dS \
                - (0.5*(inner(grad(v("+")), kap*n("+")) - inner(grad(v("-")), kap*n("-")) ) * (u0('+') - u0('-') )) *dS \
                + ( Cint * deg * (deg+1) * (kap_int/(avg(h)**2)) * jump(u0)*jump(v0) )*dS \
                + (- inner(grad(u), kap*n)*(v + v0) - inner(grad(v), kap*n)*(u + u0))*ds \
                + Cstab * deg * (deg + 1) * kap_bdy/h*(u + u0)*(v + v0)*ds
        
        elif method == 'cubic':
            Cint = Constant(10.)
            a = inner(kap*grad(u), grad(v))*dx + \
                - (0.5*(inner(grad(u("+")), kap*n("+")) - inner(grad(u("-")), kap*n("-")) ) * (v0('+') - v0('-')) )*dS \
                - (0.5*(inner(grad(v("+")), kap*n("+")) - inner(grad(v("-")), kap*n("-")) ) * (u0('+') - u0('-') )) *dS \
                + ( Cint * deg * (deg+1) * (kap_int/(avg(h)**3)) * jump(u0)*jump(v0) )*dS \
                + (- inner(grad(u), kap*n)*(v + v0) - inner(grad(v), kap*n)*(u + u0))*ds \
                + Cstab * deg * (deg + 1) * kap_bdy/h*(u + u0)*(v + v0)*ds

        b = inner(f, v)*dx + inner(f, v0)*dx + Cstab*deg*(deg+1)/h*u_exact*(v+v0)*ds - u_exact*dot(grad(v), n)*ds
    
        u_sol = Function(Vh)
        solve(a == b, u_sol)
    
        (u, u0) = split(u_sol) 
        Vdg = FunctionSpace(mesh, 'DG', 5)
        ud, vd = TrialFunction(Vdg), TestFunction(Vdg)
        ud_sol = Function(Vdg)
        solve(ud*vd*dx == u*vd*dx+ u0*vd*dx, ud_sol)
    
        u_error= errornorm(u_exact, ud_sol, norm_type = 'L2', degree_rise=6)
        uH1_error= errornorm(u_exact, ud_sol, norm_type = 'H1', degree_rise=6)
        if method == 'eg':
            jumpnorm = assemble( Cint*deg*(deg+1)/avg(h)*jump(ud_sol)*jump(ud_sol)*dS)
        elif method == 'iop-eg':
            jumpnorm = assemble( Cint*deg*(deg+1)/avg(h*h)*jump(ud_sol)*jump(ud_sol)*dS)
        elif method == 'cubic':
            jumpnorm = assemble( Cint*deg*(deg+1)/avg(h*h*h)*jump(ud_sol)*jump(ud_sol)*dS)
        elif method == 'large':
            jumpnorm = assemble( Cint*deg*(deg+1)/avg(h)*jump(ud_sol)*jump(ud_sol)*dS)


        uH1d_error = sqrt(uH1_error**2 + jumpnorm + assemble( Cstab*deg*(deg+1)/h*ud_sol*ud_sol*ds))


            #a = inner(kap*grad(u), grad(v))*dx + \
            #    - (0.5*(inner(grad(u("+")), kap*n("+")) - inner(grad(u("-")), kap*n("-")) ) * (v0('+') - v0('-')) )*dS \
            #    - (0.5*(inner(grad(v("+")), kap*n("+")) - inner(grad(v("-")), kap*n("-")) ) * (u0('+') - u0('-') )) *dS \
            #    + ( Cstab * (kap_mean/(avg(h)**2)) * jump(u0)*jump(v0) )*dS \
            #    + (- inner(grad(u), kap*n)*(v + v0) - inner(grad(v), kap*n)*(u + u0))*ds \
            #    + Cstab * kap_mean/h*(u + u0)*(v + v0)*ds


        ### flux recovery
        if flux_recovery:
            RT = FunctionSpace(mesh, FiniteElement("RT", triangle, deg, variant = "integral"))
            sigma = TrialFunction(RT)
            tau = TestFunction(RT)
            n = FacetNormal(mesh)
            if deg == 1:
                sigma_form = 0.25*jump(dot(sigma, n))*jump(dot(tau, n))*dS + dot(sigma, n)*dot(tau, n)*ds
                L_form = (0.25*(inner(grad(u("+")), kap*n("+")) - inner(grad(u("-")), kap*n("-")) ) * jump(dot(tau, n)) )*dS + inner(grad(u), kap*n) * dot(tau, n)*ds
            elif deg == 2:
                reduced_dx = dx(degree = 0)
                sigma_form = 0.25*jump(dot(sigma, n))*jump(dot(tau, n))*dS + dot(sigma, n)*dot(tau, n)*ds + inner(sigma, tau)*reduced_dx
                L_form = (0.25*(inner(grad(u("+")), kap*n("+")) - inner(grad(u("-")), kap*n("-")) ) * jump(dot(tau, n)) )*dS + inner(grad(u), kap*n) * dot(tau, n)*ds + inner(kap*grad(u), tau)*reduced_dx  

           
            if method == 'eg':
                L_form -= Cint*deg*(deg+1)/avg(h)*jump(u0)*0.5*jump(dot(tau, n))*dS + Cstab*deg*(deg+1)/h*(u+u0-u_exact)*dot(tau, n)*ds 
            if method == 'iop-eg':
                L_form -= Cint*deg*(deg+1)*kap_int/avg(h*h)*jump(u0)*0.5*jump(dot(tau, n))*dS + Cstab*deg*(deg+1)*kap_bdy/h*(u+u0-u_exact)*dot(tau, n)*ds 
            if method == 'cubic':
                L_form -= Cint*deg*(deg+1)*kap_int/avg(h*h*h)*jump(u0)*0.5*jump(dot(tau, n))*dS + Cstab*deg*(deg+1)*kap_bdy/h*(u+u0-u_exact)*dot(tau, n)*ds 

           
            sigma0 = Function(RT)
            solve(sigma_form == L_form, sigma0)#, solver_parameters={'ksp_type': 'preonly', 'pc_type': 'lu', 'ksp_atol' : 1e-30})
            f_error = errornorm(flux_exact, sigma0, norm_type = 'L2', degree_rise = 6)
            print('flux error = ', f_error)

            DG0 = FunctionSpace(mesh, 'DG', 0)
            f0 = project(f, DG0)
            reduced_dx = dx(degree=0)
            if deg == 1:
                mass_error = sqrt(abs(assemble((div(sigma0) + f0)*(div(sigma0) + f0) * reduced_dx)))
            elif deg == 2:
                mass_error = sqrt(abs(assemble((div(sigma0) + f0)*(div(sigma0) + f0) * reduced_dx)))

            print('mass error = ', mass_error)

        print('u error = ', u_error)
        print('uH1 error = ', uH1_error)
    
        errors = {'u_L2_error': u_error, 
        'flux_error': f_error, 
        'u_H1h_error' : uH1d_error, 
        'mass error' : mass_error}
        EE[deg-1].append(errors)  # list of dicts

 
fsave = open('results/convergence_result-fd-'+str(exp_number)+'.tex', 'w')

fsave.write('%%%%%% iop-eg-conv-fd.py \n')
fsave.write('\\begin{table}[h]\n')
fsave.write('\t\\begin{center}\n')
fsave.write('\t\t\\begin{tabular}{rr|cc|cc} \\hline\n')
fsave.write('\t\t\t\\multirow{2}{*}{$k$} & \\multirow{2}{*}{$h_{\\max}$} & \\multicolumn{2}{c|}{$ \\| u - u_h \\|_{a_h} $} & \\multicolumn{2}{c}{$ \\| u - u_h \\|_0 $}\\\\\n')
fsave.write('\t\t\t & & error & rate & error & rate \\\\ \hline \hline \n')


# Compute convergence rates

from math import log as ln  		# log is a dolfin name too
out = []
for deg in deg_set:
    E = EE[deg-1]
    l = len(E)
    error_types = E[0].keys()
    for i in range(-1, l):
        if i == 0:
            str0 = 'Mesh size=%.4f     ' %H[i]
            str1 = '\t\t\t\multirow{%d}{*}{%1d} & %.4f' %(l, deg, H[i])
        elif i > 0:
            str0 = 'Mesh size=%.4f     ' %H[i]
            str1 = '\t\t\t & %.4f' %H[i]
        else:
            str0 = 21*' '
            str1 = ''
    
        for error_type in sorted(error_types):
            if i==-1:
                str0 += 'Error norm based on '+ error_type+ 4*' '
            elif i==0:
                str0 += 'Error=%.4e Conv. rate= --      ' % E[i][error_type] 
                str1 += '  &  ' + '%.4e' %E[i][error_type] + '  &  --     '
            else:
                r = ln(E[i][error_type]/E[i-1][error_type])/ln(0.5)
                str0 += 'Error=%.4e Conv. rate=%.2f     ' % (E[i][error_type], r) 
                str1 += '  &  ' + '%.4e' %E[i][error_type] + '  &  ' + '%.2f' %r
        if str1=='':
            fsave.write('\n')
        else:
            fsave.write(str1+'\\\\ \n')
        print(str0)
    print('\n')
    fsave.write('\\hline \n')

caption = method 
str1 = '\t\t\\end{tabular} \n\t\\end{center}\n\t\\caption{' + caption +'}\n \\end{table}'
fsave.write(str1)

fsave.close()          

